Control of port-Hamiltonian systems with minimal energy supply

We investigate optimal control of linear port-Hamiltonian systems with control constraints, in which one aims to perform a state transition with minimal energy supply. Decomposing the state space into dissipative and non-dissipative (i.e. conservative) subspaces, we show that the set of reachable states is bounded w.r.t. the dissipative subspace. We prove that the optimal control problem exhibits the turnpike property with respect to the non-dissipative subspace, i.e., for varying initial conditions and time horizons optimal state trajectories evolve close to the conservative subspace most of the time. We analyze the corresponding steady-state optimization problem and prove that all optimal steady states lie in the non-dissipative subspace. We conclude this paper by illustrating these results by a numerical example from mechanics.

==> neue_plots/plotting.m <==
close all;
clear all;
clc;

load('paper_new_ex2.mat');
FS = 18;
LW = 1.5;
set(groot, 'defaultAxesTickLabelInterpreter','latex'); 
set(groot, 'defaultLegendInterpreter','latex');
set(groot, 'defaultTextInterpreter','latex');
%% plotting
    % state and control
    figure;
    ha = tightsubplot(2,2,[.15 .15],[.15 .1],[.1 .1]);
    axes(ha(1));
    hold all;
    plot(Topen{3}', xminr{3}(1,:), 'b','LineWidth',LW,'LineStyle','-');
    plot(Topen{1}', xminr{1}(1,:), 'k','LineWidth',LW,'LineStyle','-.');
    plot(Topen{2}', xminr{2}(1,:), 'r','LineWidth',LW,'LineStyle','--');
    %xlabel('time $t$','interpreter','latex','FontSize',FS);
    ylabel('$x_1(t)$','FontSize',FS);
    grid on;


    
    axes(ha(2));
    hold all;
    plot(Topen{3}', xminr{3}(2,:), 'b','LineWidth',LW,'LineStyle','-');
    plot(Topen{1}', xminr{1}(2,:), 'k','LineWidth',LW,'LineStyle','-.');
    plot(Topen{2}', xminr{2}(2,:), 'r','LineWidth',LW,'LineStyle','--');
    %xlabel('time $t$','FontSize',FS);
    ylabel('$x_2(t)$','FontSize',FS);
    grid on;


    axes(ha(3));
    hold all;
    plot(Topen{3}', xminr{3}(3,:), 'b','LineWidth',LW,'LineStyle','-');
    plot(Topen{1}', xminr{1}(3,:), 'k','LineWidth',LW,'LineStyle','-.');
    plot(Topen{2}', xminr{2}(3,:), 'r','LineWidth',LW,'LineStyle','--');
    xlabel('time $t$','FontSize',FS);
    ylabel('$x_3(t)$','FontSize',FS);
    grid on;


    % Plot der Kontrolle
    axes(ha(4));
     hold all;
    plot(Topen{3}(1:end-1)', ur{3}(1,:), 'b','LineWidth',LW,'LineStyle','-');
    plot(Topen{1}(1:end-1)', ur{1}(1,:), 'k','LineWidth',LW,'LineStyle','-.');
    plot(Topen{2}(1:end-1)', ur{2}(1,:), 'r','LineWidth',LW,'LineStyle','--');
    xlabel('time $t$','FontSize',FS);
    ylabel('$u(t)$','FontSize',FS);
    %    legend(['$T=$',num2str(T(1))],['$T=$',num2str(T(2))],['$T=$',num2str(T(3))],...
    %        'FontSize',FS,'Location','southwest');

    grid on;

for i = 1:4
    ha(i).XTickLabelMode = 'auto';
    ha(i).YTickLabelMode = 'auto';
end

set(gcf, 'PaperPositionMode', 'manual');
            set(gcf, 'PaperUnits', 'centimeters');
            set(gcf, 'Units', 'centimeters');    
            set(gcf, 'PaperSize', [22, 10]);  
            set(gcf, 'PaperPosition', [0 0 22 10]);

            print(gcf, '-dpdf', 'overtime',  '-r600');

            print(gcf, '-depsc', 'overtime');
%             

            figure;
%ha = tightsubplot(1,2,[.1 .1],[.25 .1],[.1 .05]);
%axes(ha(1));
% plot(xminr{3}(1,:),xminr{3}(2,:),'LineWidth',LW);
% hold on;
% plot(xminr{3}(1,1),xminr{3}(2,1),'r*','LineWidth',LW);
% plot(xminr{3}(1,end),xminr{3}(2,end),'k*','LineWidth',LW);
% xlabel('$x_1$','FontSize',FS);
% ylabel('$x_2$','FontSize',FS);
% legend('$x^*(t)$','$x^0$','$x_T$','FontSize',FS);
% grid on;
%     axes(ha(2));
hold all;
    plot(Topen{3}', xminr{3}(1,:)-xminr{3}(2,:), 'b','LineWidth',LW,'LineStyle','-');
    plot(Topen{1}', xminr{1}(1,:)-xminr{1}(2,:), 'k','LineWidth',LW,'LineStyle','-.');
    plot(Topen{2}', xminr{2}(1,:)-xminr{2}(2,:), 'r','LineWidth',LW,'LineStyle','--');
    xlabel('time $t$','FontSize',FS);
    ylabel('$x_1-x_2$','FontSize',FS);
    grid on;
   % legend(['$T=$',num2str(T(1))],['$T=$',num2str(T(2))],['$T=$',num2str(T(3))],'FontSize',FS);
 for i = 1:2
    ha(i).XTickLabelMode = 'auto';
    ha(i).YTickLabelMode = 'auto';
end   

set(gcf, 'PaperPositionMode', 'manual');
            set(gcf, 'PaperUnits', 'centimeters');
            set(gcf, 'Units', 'centimeters');    
            set(gcf, 'PaperSize', [20, 5]);  
            set(gcf, 'PaperPosition', [0 0 20 5]);

            print(gcf, '-dpdf', 'zweid',  '-r600');

            print(gcf, '-depsc', 'zweid');

%% 3d plots 
figure;
plot3(xminr{3}(1,:),xminr{3}(2,:),xminr{3}(3,:),'b','LineWidth',LW,'LineStyle','-');
hold on;
plot3(xminr{3}(1,1),xminr{3}(2,1),xminr{3}(3,1),'k+','LineWidth',LW);
plot3(xminr{3}(1,end),xminr{3}(2,end),xminr{3}(3,end),'ko','LineWidth',LW);
xlabel('$x_1$','FontSize',FS);
ylabel('$x_2$','FontSize',FS);
zlabel('$x_3$','FontSize',FS);
grid on;
% EX 1
% x1data = meshgrid(linspace(-15,2,10));
% zdata = meshgrid(linspace(-1.5,1,10))';
% x2data = x1data;

% EX 2
x1data = meshgrid(linspace(-2,2,10));
zdata = meshgrid(linspace(-2,2,10))';
x2data = -x1data;

s = surf(x1data,x2data,zdata,'FaceAlpha',0.3,'EdgeColor','none','FaceColor','black');
legend('$x^*(t)$','$x^0$','$x_T$','$\ker R$','east','FontSize',FS);


set(gcf, 'PaperPositionMode', 'manual');
            set(gcf, 'PaperUnits', 'centimeters');
            set(gcf, 'Units', 'centimeters');    
            set(gcf, 'PaperSize', [20, 15]);  
            set(gcf, 'PaperPosition', [0 0 20 15]);

            print(gcf, '-dpdf', 'dreid',  '-r600');

            print(gcf, '-depsc', 'dreid');


            
% 
% % error plot for different times
% for i = 1:size(T)
%     [~,length] = size(xminr{i});
%     errorvec = abs(xminr{i}(1,:)+xminr{i}(2,:));
%     middleabstand(i) = errorvec(floor(length/2));
%     maximalabstand(i) = max(xminr{i}(1,10:end-10)+xminr{i}(2,10:end-10));   
% end
% 
% figure;
% ha = tightsubplot(2,2,[.1 .1],[.1 .1],[.1 .1]);
% 
% axes(ha(1));
% plot(T,middleabstand);
% title('Abstand in der Mitte');
% 
% axes(ha(2));
% semilogy(T,middleabstand);
% title('Abstand in der Mitte');
% 
% 
% axes(ha(3));
% plot(T,maximalabstand);
% title('max. Abstand ');
% 
% axes(ha(4));
% semilogy(T,maximalabstand);
% title('max. Abstand');



==> neue_plots/tightsubplot.m <==
function [ha, pos] = tightsubplot(Nh, Nw, gap, marg_h, marg_w)

% tight_subplot creates "subplot" axes with adjustable gaps and margins
%
% [ha, pos] = tight_subplot(Nh, Nw, gap, marg_h, marg_w)
%
%   in:  Nh      number of axes in hight (vertical direction)
%        Nw      number of axes in width (horizontaldirection)
%        gap     gaps between the axes in normalized units (0...1)
%                   or [gap_h gap_w] for different gaps in height and width 
%        marg_h  margins in height in normalized units (0...1)
%                   or [lower upper] for different lower and upper margins 
%        marg_w  margins in width in normalized units (0...1)
%                   or [left right] for different left and right margins 
%
%  out:  ha     array of handles of the axes objects
%                   starting from upper left corner, going row-wise as in
%                   subplot
%        pos    positions of the axes objects
%
%  Example: ha = tight_subplot(3,2,[.01 .03],[.1 .01],[.01 .01])
%           for ii = 1:6; axes(ha(ii)); plot(randn(10,ii)); end
%           set(ha(1:4),'XTickLabel',''); set(ha,'YTickLabel','')

% Pekka Kumpulainen 21.5.2012   @tut.fi
% Tampere University of Technology / Automation Science and Engineering


if nargin<3; gap = .02; end
if nargin<4 || isempty(marg_h); marg_h = .05; end
if nargin<5; marg_w = .05; end

if numel(gap)==1; 
    gap = [gap gap];
end
if numel(marg_w)==1; 
    marg_w = [marg_w marg_w];
end
if numel(marg_h)==1; 
    marg_h = [marg_h marg_h];
end

axh = (1-sum(marg_h)-(Nh-1)*gap(1))/Nh; 
axw = (1-sum(marg_w)-(Nw-1)*gap(2))/Nw;

py = 1-marg_h(2)-axh; 

% ha = zeros(Nh*Nw,1);
ii = 0;
for ih = 1:Nh
    px = marg_w(1);
    
    for ix = 1:Nw
        ii = ii+1;
        ha(ii) = axes('Units','normalized', ...
            'Position',[px py axw axh], ...
            'XTickLabel','', ...
            'YTickLabel','');
        px = px+axw+gap(2);
    end
    py = py-axh-gap(1);
end
if nargout > 1
    pos = get(ha,'Position');
end
ha = ha(:);


